The galactic acceleration scale is imprinted on globular cluster systems of early-type galaxies of most masses and on red and blue globular cluster subpopulations

Context. Globular clusters (GCs) carry information about the formation histories and gravitational fields of their host galaxies. B\'ilek et al. (2019, BSR19 hereafter) reported that the radial profiles of the volume number density of GCs in GC systems (GCSs) follow broken power laws, while the breaks occur approximately at the a0 radii. These are the radii at which the gravitational fields of the galaxies equal the galactic acceleration scale $a_0 = 1.2\times 10^{-10}$ms$^{-2}$ known from the radial acceleration relation or the MOND theory of modified dynamics. Aims. Our main goals here are to explore whether the results of BSR19 hold true for galaxies of a wider mass range and for the red and blue GC subpopulations. Methods. We exploited catalogs of photometric GC candidates in the Fornax galaxy cluster based on ground and space observations and a new catalog of spectroscopic GCs of NGC 1399, the central galaxy of the cluster. For every galaxy, we obtained the parameters of the broken power-law density by fitting the on-sky distribution of the GC candidates, while allowing for a constant density of contaminants. The logarithmic stellar masses of our galaxy sample span 8.0 - 11.4$M_\odot$. Results. All investigated GCSs with a sufficient number of members show broken power-law density profiles. This holds true for the total GC population and the blue and red subpopulations. The inner and outer slopes and the break radii agree well for the different GC populations. The break radii agree with the a0 radii typically within a factor of two for all GC color subpopulations. The outer slopes correlate better with the a0 radii than with the galactic stellar masses. The break radii of NGC 1399 vary in azimuth, such that they are greater toward and against the interacting neighbor galaxy NGC 1404.

==> pub_plot_radii-ratio.py <==
from numpy import *
from matplotlib import pyplot as plt
import glob
import matplotlib
from matplotlib import gridspec
import matplotlib.patheffects as PathEffects
matplotlib.rcParams["savefig.directory"] = "" #use the current directory as the default folder for saving the plots
from scipy.integrate import quad
from scipy.optimize import minimize, fsolve




def setplt( cols = 1, ratio = 0.75):
    if cols == 1:
        plt.rc('figure', figsize = [3.4, 3.4*ratio])
    if cols == 2:
        plt.rc('figure', figsize = [6, 6*ratio])
    plt.rc('axes', labelsize = 8)
    plt.rc('axes', titlesize = 8)
    plt.rc('font', size =  8)
    plt.rc('xtick', labelsize = 8)
    plt.rc('ytick', labelsize = 8)
    plt.rc('legend', fontsize = 8)
    plt.rc('font', family='sans-serif')
    plt.rc('text', usetex= False)
    return plt


def saveplt(plt, name):
    plt.tight_layout(pad = 0.1)
    plt.savefig(name, dpi=300)


def loadratio(setname, rattype ):
    #setname: B19, 0(all), 1(red), 2(blue)
    #rattype: bra0, a0br, +M/N, e.g. a0brM
    rat = load(ratfolder+setname+'rat'+rattype+'.npy')
    urat = load(ratfolder+setname+'urat'+rattype+'.npy')
    return rat, urat
        
def make_distsig(y, eyp, eym): # distance of y form 0 in the units of uncertainty
    distsig = 0*y
    ind = y>0
    distsig[ind] = y[ind]/eym[ind]
    distsig[~ind] = y[~ind]/eyp[~ind]
    return distsig

def cleanmes(mes, umes, limp, limm):
    res = copy(mes)
    ures = copy(umes)
    res[mes>limp] = limp
    res[mes<limm] = limm
    resud = umes+mes[:,None]
    ures = resud-res[:,None]
    return res, ures
    

vconv = 1.022e-3 # multiply by vconv to convert velocity from km/s to kpc/Myr
G = 0.06731*6.67e-11 # gravitational constant
a0 = 3.61e-3 # MOND acceleration constant = 1.2 m/s^2


##plt = setplt(cols = 2, ratio = 1.)
##gs = gridspec.GridSpec(2,3)
##gs.update(wspace=0.13, hspace = 0.04, left = 0.1, right = 0.98, bottom = 0.1, top = 0.96)

plt = setplt(cols = 2, ratio = 0.7)
gs = gridspec.GridSpec(2,3)
gs.update(wspace=0.25, hspace = 0.04, left = 0.09, right = 0.98, bottom = 0.1, top = 0.96)


ratfolder = './other_results/a0-rbr-ratios/'

# plot bil19
foldb19 = './input_tables/bil19/'
xbrkpc = load(foldb19+'xbrvdonkeymaxlik.npy')[:17,0] #load('./data r/xbrkpc.npy')[:17]
##xbrkpcm = load(foldb19+'xbrvdonkeymaxlik.npy')[:17,1]
##xbrkpcp = load(foldb19+'xbrvdonkeymaxlik.npy')[:17,2]
rMN = load(foldb19+'./data r/rMN.npy')[:17]
rMM = load(foldb19+'./data r/rMM.npy')[:17]
Rekpc = load(foldb19+'./data r/Rekpc.npy')[:17]
Mst = 10**load(foldb19+'./data r/Log10M.npy')[:17]
Mstm = 10**load(foldb19+'./data r/Log10Mm.npy')[:17]
Mstp = 10**load(foldb19+'./data r/Log10Mp.npy')[:17]
eMstp = Mstp-Mst
eMstm = Mst-Mstm




etlxbrkpcm = load(foldb19+'./etlxbrkpcm.npy')
etlxbrkpcp = load(foldb19+'./etlxbrkpcp.npy')
lxerr = row_stack((etlxbrkpcm,etlxbrkpcp))
xbrkpcm = absolute(xbrkpc*10**(-etlxbrkpcm)-xbrkpc)
xbrkpcp = xbrkpc*10**(etlxbrkpcp)-xbrkpc




lra0Nerr = load(foldb19+'./lra0Narr.npy')[:,1]
lra0Merr = load(foldb19+'./lra0Marr.npy')[:,1]
ra0Nerr = rMN*10**lra0Nerr-rMN
ra0Merr = rMM*10**lra0Merr-rMM




ratM, uratM = loadratio('B19', 'bra0M' )
distsigM = make_distsig(ratM-1, uratM[:,0], uratM[:,1])
ratN, uratN = loadratio('B19', 'bra0N' )
distsigN = make_distsig(ratN-1, uratN[:,0], uratN[:,1])



plt.subplot(gs[0,0])
plt.errorbar(xbrkpc, ratM, xerr = [xbrkpcp, xbrkpcm], yerr = uratM.T, linestyle ='none', color = 'k', alpha = 0.2, lw=1.5)
plt.scatter(xbrkpc, ratM, marker = 'o', color = 'k', facecolors='none', label = 'BSR19')


plt.subplot(gs[1,0])
plt.errorbar(xbrkpc, ratN, xerr = [xbrkpcp, xbrkpcm], yerr = uratN.T, linestyle ='none', color = 'k', alpha = 0.2, lw=1.5)
plt.scatter(xbrkpc, ratN, marker = 'o', color = 'k', facecolors='none')





##
##plt.subplot(gs[1,0])
##plt.errorbar(xbrkpc, rMN, xerr = xerr, yerr = ra0Nerr, linestyle ='none', color = col, alpha = 0.2, lw=1)
##plt.scatter(xbrkpc, rMN, marker = 'o', color = col, facecolors='none', label = 'BSR19')



# plot fornax data


dist = 20e3
amin2kpc = dist*tan(radians(1./60))
asec2kpc = dist*tan(radians(1./3600))


folder = './other_results/'

names = load(folder+'names.npy')
Mst = load(folder+'masses.npy')
leMst = load(folder+'masses_unc.npy')
eMstp = Mst*10**leMst-Mst
eMstm = Mst-Mst*10**-leMst

Rekpc = load(folder+'Rekpc.npy')
sersn = load(folder+'sersn.npy')
rMM = load(folder+'rMM.npy')
rMN = load(folder+'rMN.npy')
rMMp = load(folder+'rMMp.npy')
rMNp = load(folder+'rMNp.npy')
rMMm = load(folder+'rMMm.npy')
rMNm = load(folder+'rMNm.npy')
table_fits = load(folder+'table_fits.npy')

#sys()

cols = ['k', 'r', 'b']
tiltes = ['All', "Red", "Blue"]

limp = 9 # 2**3
limm = 0.16 #0.2**-3


for sel in arange(3):

    ratM, uratM = loadratio(str(sel), 'bra0M' )
    distsigM = make_distsig(ratM-1, uratM[:,0], uratM[:,1])
    ratN, uratN = loadratio(str(sel), 'bra0N' )
    distsigN = make_distsig(ratN-1, uratN[:,0], uratN[:,1])

    ratM, uratM = cleanmes(ratM, uratM, limp, limm)
    ratN, uratN = cleanmes(ratN, uratN, limp, limm)
    
    rbrkpc = load(ratfolder+str(sel)+'rbrkpc.npy')
    rbrkpcp = load(ratfolder+str(sel)+'rbrkpcp.npy')
    rbrkpcm = load(ratfolder+str(sel)+'rbrkpcm.npy')

    rel = table_fits[:,2+3*sel,3].astype('bool')

    plt.subplot(gs[0,sel])
    plt.errorbar(rbrkpc, ratM, xerr = [rbrkpcp, rbrkpcm], yerr = uratM.T, linestyle ='none', color = cols[sel], alpha = 0.2, lw=1.5)
    plt.scatter(rbrkpc[rel], ratM[rel], marker = 's', color = cols[sel], label = 'This work')
    plt.scatter(rbrkpc[~rel], ratM[~rel], marker = 's', color = cols[sel], facecolors='none')
    

    plt.subplot(gs[1,sel])
    plt.errorbar(rbrkpc, ratN, xerr = [rbrkpcp, rbrkpcm], yerr = uratN.T, linestyle ='none', color = cols[sel], alpha = 0.2, lw=1.5)
    plt.scatter(rbrkpc[rel], ratN[rel], marker = 's', color = cols[sel])
    plt.scatter(rbrkpc[~rel], ratN[~rel], marker = 's', color = cols[sel], facecolors='none')


for i in range(2):
    for j in range(3):
        plt.subplot(gs[i,j])
#        plt.xlim([6*10**-1, 10**2])
        if j ==1:
            plt.xlim([6*10**-1, 10**2])
        else:
            plt.xlim([10**0, 10**2])
        plt.semilogx()
        ax = plt.gca()
        
        if i==0:
            plt.title(tiltes[j])
    
        plt.ylim([limm, limp])
        ax.set_yscale('log', base=2)
        #plt.axhline(1, alpha = 0.2, lw=1.5, c= 'g', zorder = 0)
        plt.axhline(2, alpha = 0.2, lw=1.5, c= 'g', zorder = 0)
        plt.axhline(0.5, alpha = 0.2, lw=1.5, c= 'g', zorder = 0)
        if i<1:
            plt.gca().xaxis.set_ticklabels([])
##        if j>0:
##            plt.gca().yaxis.set_ticklabels([])
        if i==0 and j==0:
            plt.ylabel('$r_\mathrm{br}/r_{a_0}$ MOND')
        if i==1 and j==0:
            plt.ylabel('$r_\mathrm{br}/r_{a_0}$ Newton')
        if i==1:
            plt.xlabel('GCS break radius [kpc]')
        
            





saveplt(plt, 'radii-ratio.pdf')
plt.show()


==> pub_table_intrinsic_sca.py <==
from numpy import *
from matplotlib import pyplot as plt


def round_sigfigs(num, sig_figs=2): #round to a specified number of significant digits
    if num != 0:
        return round(num, -int(math.floor(math.log10(abs(num))) - (sig_figs - 1)))
    else:
        return 0  # Can't take the log of 0

def rounds(x, sig=2): #print to string with a specified number of significant digits
    st = '%.10f' % round_sigfigs(x, sig_figs=sig)
    figs = 0
    dotfound = False
    firstnumfound = False
    digitsfound = 0
    digitssuf = False
    for i in arange(len(st)):
        if st[i].isdigit() and (st[i]!='0'):
            firstnumfound = True
        if firstnumfound and st[i].isdigit():
            digitsfound = digitsfound+1
        if st[i]=='.':
            dotfound = True
        if digitsfound >=sig:
            digitssuf = True
        if dotfound and digitssuf:
            break
    st = st[:i+1]
    if st[-1] == '.':
        st = st[:-1]
    return st

def getexp(x):
    if x != 0:
        order = int(math.floor(math.log10(abs(x))))
        recommended = int(sign(order)*(absolute(order)//3)*3)
        return order, recommended
    else:
        return 0, 0

def roundexp(x,sig=2):
        ox, rox= getexp(x)
        if rox == 0:
            return rounds(x,sig=sig)
        else:
            return rounds(x/10**rox,sig=sig)+'E'+str(rox)
        



def form_meserr(mes, err, form=0): #print measurement and error to a string with the usual rounding
    err_ord = -int(math.floor(math.log10(abs(round_sigfigs(err, sig_figs = 1)))))
    errstr = rounds(err, sig = 1)
    mes = round(mes, err_ord)

    if err_ord>0:
        precision = err_ord
    else:
        precision = 0
    messtr = "{0:0.{prec}f}".format(mes,prec=precision)
    if form==0:
        return messtr+' \\pm '+ errstr
    elif form==1:
        err_char = errstr[-1] #last digit
        return messtr+'('+ err_char+')'
    else:        
        return messtr, errstr


def form_meserrpm(mes, errp, errm): #print measurement and error to a string with the usual rounding
    err = amin(absolute(array([errp, errm])))
    err_ord = -int(math.floor(math.log10(abs(round_sigfigs(err, sig_figs = 1)))))
    #err_ord = err_ord +1
    errpstr = rounds(errp, sig = 1)
    errmstr = rounds(errm, sig = 1)
    mes = round(mes, err_ord)

    if err_ord>0:
        precision = err_ord
    else:
        precision = 0
    messtr = "{0:0.{prec}f}".format(mes,prec=precision)
    return '$'+messtr+'^{+'+errpstr+'}_{-'+errmstr+'}$'


def printmes(fittype, popt, unc):
    #p = rho0, a, b, rbr
    res = ''
    for i in range(4):
        res+='$'+form_meserrpm(popt[i], unc[i,0], unc[i,1])+'$'
        if i<3:
            res+= '  &  '
        
        
    return res






folder = './other_results/fits-parsscatter/'
outfile = 'table_intrinsic_sca.txt'

resstr = ''
for isel, sel in enumerate(['All', 'Red', 'Blue']):
    line = sel + '  &  '
    for ivar, var in enumerate(['a','b', 'amb']):
        popt =  load(folder+var+'_'+sel+'_popt.npy')
        unc = load(folder+var+'_'+sel+'_poptunc.npy')
        lsigint = popt[1]
        elsigintp = unc[1,0]
        elsigintm = unc[1,1]
        sigint = 10**lsigint
        esigintp = 10**(lsigint+elsigintp)-sigint
        esigintm = sigint - 10**(lsigint-elsigintm)
        if sigint<0.011:
            sigint = 0.01
            esigintm = 0.01
        elif sigint<0.02 and  sigint-esigintm<0.011:
            esigintm = sigint
        line += form_meserrpm(popt[0], unc[0,0], unc[0,1]) + '  &  ' + form_meserrpm(sigint, esigintp, esigintm)
        if ivar < 2:
            line += '  &  '
        else:
            line += '  \\\\\n'
    resstr += line


f = open(outfile, 'w')
f.write(resstr)
f.close()

print('done')

